MorphGrower: A Synchronized Layer-by-layer Growing Approach for Plausible Neuronal Morphology Generation

Neuronal morphology is essential for studying brain functioning and understanding neurodegenerative disorders. As acquiring real-world morphology data is expensive, computational approaches for morphology generation have been studied. Traditional methods heavily rely on expert-set rules and parameter tuning, making it difficult to generalize across different types of morphologies. Recently, MorphVAE was introduced as the sole learning-based method, but its generated morphologies lack plausibility, i.e., they do not appear realistic enough and most of the generated samples are topologically invalid. To fill this gap, this paper proposes MorphGrower, which mimicks the neuron natural growth mechanism for generation. Specifically, MorphGrower generates morphologies layer by layer, with each subsequent layer conditioned on the previously generated structure. During each layer generation, MorphGrower utilizes a pair of sibling branches as the basic generation block and generates branch pairs synchronously. This approach ensures topological validity and allows for fine-grained generation, thereby enhancing the realism of the final generated morphologies. Results on four real-world datasets demonstrate that MorphGrower outperforms MorphVAE by a notable margin. Importantly, the electrophysiological response simulation demonstrates the plausibility of our generated samples from a neuroscience perspective. Our code is available at https://github.com/Thinklab-SJTU/MorphGrower.

==> figure/plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 453,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pickle\n",
    "import pylab\n",
    "import os\n",
    "import numpy as np\n",
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 454,
   "metadata": {},
   "outputs": [],
   "source": [
    "'''\n",
    "    数据读取\n",
    "'''\n",
    "\n",
    "target_dir = './vpm/result_taper_target/'\n",
    "generate_dir = './vpm/result_taper_generate/'\n",
    "target_results = []\n",
    "generate_results = []\n",
    "\n",
    "for file in os.listdir(target_dir):\n",
    "    with open(os.path.join(target_dir,file),'rb') as filehandle:\n",
    "        data = pickle.load(filehandle)\n",
    "        target_results.append([data['time'][0], data['voltage'][0]])\n",
    "        \n",
    "for file in os.listdir(generate_dir):\n",
    "    with open(os.path.join(generate_dir,file),'rb') as filehandle:\n",
    "        data = pickle.load(filehandle)\n",
    "        generate_results.append([data['time'][0], data['voltage'][0]])\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 455,
   "metadata": {},
   "outputs": [],
   "source": [
    "'''\n",
    "    均值方差计算\n",
    "'''\n",
    "target_result_mean = [np.mean([x[0] for x in target_results], axis=0), np.mean([np.mean(np.concatenate([arr.reshape(-1,1) for arr in x[1]], axis=1),1) for x in target_results],axis=0)]\n",
    "target_result_std = [np.std([x[0] for x in target_results], axis=0), np.std([np.mean(np.concatenate([arr.reshape(-1,1) for arr in x[1]], axis=1),1) for x in target_results],axis=0)]\n",
    "generate_result_mean = [np.mean([x[0] for x in generate_results], axis=0), np.mean([np.mean(np.concatenate([arr.reshape(-1,1) for arr in x[1]], axis=1),1) for x in generate_results],axis=0)]\n",
    "generate_result_std = [np.std([x[0] for x in generate_results], axis=0), np.std([np.mean(np.concatenate([arr.reshape(-1,1) for arr in x[1]], axis=1),1) for x in generate_results],axis=0)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 456,
   "metadata": {},
   "outputs": [],
   "source": [
    "'''\n",
    "    指标计算\n",
    "'''\n",
    "import math\n",
    "from scipy.signal import argrelextrema\n",
    "\n",
    "def peaks(seq):\n",
    "    peak_indices = argrelextrema(np.array(seq), np.greater)[0]\n",
    "    # 去除峰值小的峰值\n",
    "    peaks = []\n",
    "    for peak_index in peak_indices:\n",
    "        if seq[peak_index] > math.floor(np.max(seq)/ 10) * 10-10:\n",
    "            peaks.append(peak_index)\n",
    "    return peaks\n",
    "\n",
    "def valleys(seq, peaks):\n",
    "    # 寻找峰值对应的谷值\n",
    "    valley_indices = argrelextrema(np.array(seq), np.less)[0]\n",
    "    valley = []\n",
    "    current_peak_idx = 0\n",
    "    for valley_index in valley_indices:   \n",
    "        assert current_peak_idx < len(peaks)  \n",
    "        if valley_index > peaks[current_peak_idx]:\n",
    "            valley.append(valley_index)\n",
    "            current_peak_idx += 1\n",
    "            if current_peak_idx >= len(peaks):\n",
    "                break\n",
    "    assert len(peaks) == len(valley)\n",
    "    return valley\n",
    "\n",
    "def begins(diff_seq, peaks):\n",
    "    begin_indices = argrelextrema(-np.array(diff_seq), np.less)[0]\n",
    "    begin = []\n",
    "    current_peak_idx = len(peaks) - 1\n",
    "    for begin_index in reversed(begin_indices):     \n",
    "        if begin_index < peaks[current_peak_idx]:\n",
    "            begin.append(begin_index)\n",
    "            current_peak_idx -= 1\n",
    "            if current_peak_idx < 0:\n",
    "                break\n",
    "    assert len(peaks) == len(begin)\n",
    "    begin.reverse()\n",
    "    return begin\n",
    "\n",
    "def AP(seq, peaks, valley):\n",
    "    # 计算AP\n",
    "    aps = [seq[peaks[i]] - seq[valley[i]] for i in range(len(peaks))]\n",
    "    return np.mean(aps)\n",
    "\n",
    "def ISI(time, peaks):\n",
    "    # 计算ISI\n",
    "    fisi = time[peaks[1]] - time[peaks[0]]\n",
    "    return fisi\n",
    "\n",
    "def VB(time, seq):\n",
    "    # 计算VB\n",
    "    time_indices = np.where((np.array(time) >= 0) & (np.array(time) <= 500))\n",
    "    return np.mean(seq[time_indices])\n",
    "    # time_indices = np.argmin(time-500)\n",
    "    # return seq[time_indices]\n",
    "\n",
    "def AHP(seq, diff_seq, peak, valleys):\n",
    "    # 寻找放电开始时刻\n",
    "    begin_indices = begins(diff_seq, peak)\n",
    "    # 计算AHP\n",
    "    ahps = [seq[valleys[i]] - seq[begin_indices[i]+1] for i in range(len(valleys))]\n",
    "    return begin_indices, np.mean(ahps)\n",
    "\n",
    "def MF(time, seq, peaks, valley, begin):\n",
    "    # 计算MF\n",
    "    t = np.sum([time[valley[i]] - time[begin[i]] for i in range(len(peaks))])\n",
    "    return t / len(peaks) \n",
    "\n",
    "def metric(time, seq, return_metric=True):\n",
    "    diff_seq = np.diff(seq)\n",
    "    peak_indices = peaks(seq)\n",
    "    valley_indices = valleys(seq, peak_indices)\n",
    "\n",
    "    \n",
    "    ap = AP(seq, peak_indices, valley_indices)\n",
    "    begin_indices, ahp = AHP(seq, diff_seq, peak_indices, valley_indices)\n",
    "    mf = MF(time, seq, peak_indices, valley_indices, begin_indices)\n",
    "    vb = VB(time, seq)\n",
    "    isi = ISI(time, peak_indices)\n",
    "\n",
    "    if return_metric:\n",
    "        return [mf, ap, ahp, vb, isi]\n",
    "    else:\n",
    "        return diff_seq, peak_indices, valley_indices, begin_indices"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 457,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Tareget: [ 17.634  43.021 -25.666 -84.242  38.004]\n",
      "Generate: [ 15.381  44.382 -26.606 -85.031  45.068]\n",
      "Ratio: [0.1278 0.0317 0.0366 0.0094 0.1859]\n"
     ]
    }
   ],
   "source": [
    "target_metrics = [np.mean([metric(result[0], seq)for seq in result[1]],axis=0)for result in target_results]\n",
    "generate_metrics = [np.mean([metric(result[0], seq)for seq in result[1]],axis=0)for result in generate_results]\n",
    "target_metric = np.mean(target_metrics, axis=0)\n",
    "generate_metric = np.mean(generate_metrics, axis=0)\n",
    "\n",
    "np.set_printoptions(suppress=True)\n",
    "print('Tareget:', np.round(target_metric,3))\n",
    "print('Generate:', np.round(generate_metric,3))\n",
    "print('Ratio:', np.round(abs(generate_metric-target_metric)/abs(target_metric),4))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 458,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x500 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "'''\n",
    "    临时画图\n",
    "'''\n",
    "\n",
    "seq = target_results[0]\n",
    "diff_seq, peak_indices, valley_indices, begin_indices = metric(seq[0], seq[1][0], False)\n",
    "\n",
    "fig, ax = plt.subplots(nrows=1, ncols=1, figsize=(10,5))\n",
    "sns.set(style='whitegrid')\n",
    "\n",
    "ax.plot(seq[0][5200:5500], seq[1][0][5200:5500], c = 'dodgerblue', label='target')\n",
    "# ax.plot(seq[0][:-1], diff_seq, c = 'dodgerblue', label='target')\n",
    "ax.set_xlabel('time (ms)')\n",
    "ax.set_ylabel('Vm (mV)')\n",
    "\n",
    "for peak in peak_indices[0:1]:\n",
    "    peak = seq[0][peak]\n",
    "    plt.axvline(x=peak, color='gray', linestyle='--', linewidth=1)\n",
    "\n",
    "for valley in valley_indices[0:1]:\n",
    "    valley = seq[0][valley]\n",
    "    plt.axvline(x=valley, color='red', linestyle='--', linewidth=1)\n",
    "\n",
    "for begin in begin_indices[0:1]:\n",
    "    begin = seq[0][begin]\n",
    "    plt.axvline(x=begin, color='green', linestyle='--', linewidth=1)\n",
    "\n",
    "fig.legend(loc='lower center', bbox_to_anchor=(0.5,1), fancybox=True, fontsize=16, ncol=9)\n",
    "plt.tight_layout()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 459,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x500 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "'''\n",
    "    双子图画图\n",
    "'''\n",
    "\n",
    "fig, ax = plt.subplots(nrows=1, ncols=2, figsize=(10,5))\n",
    "sns.set(style='whitegrid')\n",
    "\n",
    "ax[0].plot(target_result_mean[0], target_result_mean[1], c = 'dodgerblue', label='target')\n",
    "ax[0].set_xlabel('time (ms)')\n",
    "ax[0].set_ylabel('Vm (mV)')\n",
    "# ax[0].set_title('Mean',size=22)\n",
    "\n",
    "ax[1].plot(generate_result_mean[0], generate_result_mean[1], c = 'palevioletred', label='generate')\n",
    "ax[1].set_xlabel('time (ms)')\n",
    "ax[1].set_ylabel('Vm (mV)')\n",
    "\n",
    "fig.legend(loc='lower center', bbox_to_anchor=(0.5,1), fancybox=True, fontsize=16, ncol=9)\n",
    "plt.tight_layout()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 460,
   "metadata": {},
   "outputs": [],
   "source": [
    "'''\n",
    "    平滑\n",
    "'''\n",
    "import statsmodels.api as sm\n",
    "\n",
    "indices = np.where(target_result_mean[1]>-65)[0]\n",
    "l = indices[0]\n",
    "r = indices[-1]\n",
    "frac = 0.01\n",
    "\n",
    "from scipy.interpolate import UnivariateSpline\n",
    "\n",
    "# # 样条插值\n",
    "# spline = UnivariateSpline(target_result_mean[0][l:r], target_result_mean[1][l:r])\n",
    "# spline.set_smoothing_factor(100)\n",
    "# target_result_mean[1][l:r] = spline(target_result_mean[0][l:r])\n",
    "\n",
    "\n",
    "\n",
    "# lowess = sm.nonparametric.lowess(target_result_mean[1][l:r], target_result_mean[0][l:r],frac=frac)\n",
    "# target_result_mean[1][l:r] = lowess[:, 1]\n",
    "\n",
    "# lowess = sm.nonparametric.lowess(generate_result_mean[1][l:r], generate_result_mean[0][l:r],frac=frac)\n",
    "# generate_result_mean[1][l:r] = lowess[:, 1]\n",
    "\n",
    "# lowess = sm.nonparametric.lowess(target_result_std[1][l:r], target_result_std[0][l:r],frac=frac)\n",
    "# target_result_std[1][l:r] = lowess[:, 1]\n",
    "\n",
    "# lowess = sm.nonparametric.lowess(generate_result_std[1][l:r], generate_result_std[0][l:r],frac=frac)\n",
    "# generate_result_std[1][l:r] = lowess[:, 1]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 461,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/var/folders/yh/_xqq2_hx2yqfvgcmlycvmgg80000gn/T/ipykernel_37743/1367512880.py:36: UserWarning: This figure includes Axes that are not compatible with tight_layout, so results might be incorrect.\n",
      "  plt.tight_layout()\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x500 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "'''\n",
    "    单子图画图\n",
    "'''\n",
    "fig, ax = plt.subplots(nrows=1, ncols=1, figsize=(10,5))\n",
    "sns.set(style='whitegrid')\n",
    "\n",
    "ax.plot(target_result_mean[0], target_result_mean[1], c = 'dodgerblue', label='Reference')\n",
    "plt.fill_between(target_result_mean[0], target_result_mean[1]-target_result_std[1], target_result_mean[1]+target_result_std[1], color='dodgerblue', alpha=0.2)\n",
    "ax.set_xlabel('time (ms)')\n",
    "ax.set_ylabel('Vm (mV)')\n",
    "\n",
    "ax.plot(generate_result_mean[0], generate_result_mean[1], c = 'palevioletred', label='MorphGrower')\n",
    "plt.fill_between(generate_result_mean[0], generate_result_mean[1]-generate_result_std[1], generate_result_mean[1]+generate_result_std[1], color='palevioletred', alpha=0.2)\n",
    "ax.set_xlabel('time / ms')\n",
    "ax.set_ylabel('MP / mV')\n",
    "\n",
    "ax.set_ylim((-96,-35))\n",
    "ax.set_xlim((0,2200))\n",
    "\n",
    "from mpl_toolkits.axes_grid1.inset_locator import mark_inset, zoomed_inset_axes\n",
    "axins = zoomed_inset_axes(ax, zoom=2, loc=1)\n",
    "\n",
    "indices = np.where(target_result_mean[1]>-65)[0]\n",
    "l = indices[0]\n",
    "r = indices[-1]\n",
    "axins.plot(target_result_mean[0][l:r], target_result_mean[1][l:r], c = 'dodgerblue')\n",
    "plt.fill_between(target_result_mean[0][l:r], target_result_mean[1][l:r]-target_result_std[1][l:r], target_result_mean[1][l:r]+target_result_std[1][l:r], color='dodgerblue', alpha=0.2)\n",
    "axins.plot(generate_result_mean[0][l:r], generate_result_mean[1][l:r], c = 'palevioletred')\n",
    "plt.fill_between(generate_result_mean[0][l:r], generate_result_mean[1][l:r]-generate_result_std[1][l:r], generate_result_mean[1][l:r]+generate_result_std[1][l:r], color='palevioletred', alpha=0.2)\n",
    "axins.tick_params(labelleft=False, labelbottom=False)\n",
    "mark_inset(ax, axins, loc1=2, loc2=4, fc=\"none\", ec=\"0.5\")\n",
    "\n",
    "axins.set_ylim((-66,-49))\n",
    "\n",
    "fig.legend(loc='upper left', bbox_to_anchor=(0.08,0.95), fancybox=True, fontsize=16, ncol=1)\n",
    "plt.tight_layout()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 474,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x250 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "'''\n",
    "    单子图画图\n",
    "'''\n",
    "fig, ax = plt.subplots(nrows=1, ncols=1, figsize=(10,2.5))\n",
    "sns.set(style='whitegrid')\n",
    "\n",
    "ax.plot(target_result_mean[0], target_result_mean[1], c = 'dodgerblue', label='target')\n",
    "plt.fill_between(target_result_mean[0], target_result_mean[1]-target_result_std[1], target_result_mean[1]+target_result_std[1], color='dodgerblue', alpha=0.2)\n",
    "ax.set_xlabel('time / ms')\n",
    "ax.set_ylabel('MP / mV')\n",
    "\n",
    "ax.plot(generate_result_mean[0], generate_result_mean[1], c = 'palevioletred', label='generate')\n",
    "plt.fill_between(generate_result_mean[0], generate_result_mean[1]-generate_result_std[1], generate_result_mean[1]+generate_result_std[1], color='palevioletred', alpha=0.2)\n",
    "\n",
    "ax.set_ylim((-96,-35))\n",
    "ax.set_xlim((0,1500))\n",
    "\n",
    "\n",
    "fig.legend(loc='upper left', bbox_to_anchor=(0.08,0.95), fancybox=True, fontsize=15, ncol=1)\n",
    "plt.tight_layout()\n",
    "plt.savefig('intro_sp.pdf')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "plot",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

